Online Production Validation in a HEP environment

Petabytes of data are to be processed and stored requiring millions of CPU-years in high energy particle (HEP) physics event simulation. This enormous demand is handled in worldwide distributed computing centers as part of the LHC computing grid. These significant resources require a high quality and efficient production and the early detection of potential errors. In this article we present novel monitoring techniques in a Grid environment to collect quality measures during job execution. This allows online assessment of data quality information to avoid configuration errors or inappropriate settings of simulation parameters and therefore is able to save time and resources.

==> plotRoot.py <==
import ROOT
import simplejson as s

def func2():
    f = open('img/jobnumbersjson.json')
    data = s.loads(f.read())
    f.close()
    d = data['jobs']
    
    dn = {}
    i = 1
    for a in d:
        if a['S_DATE'] not in dn.keys():
            dn[a['S_DATE']] = {a['S_ACTIVITY'] : a['SUM'], "id" : i}
            i = i + 1
        else:
            dn[a['S_DATE']][a['S_ACTIVITY']] = a['SUM']

    f = open('img/consumptionsjson.json')
    data = s.loads(f.read())
    f.close()
    d = data['jobs']
    
    dn1 = {}
    i = 1
    for a in d:
        if a['S_DATE'] not in dn1.keys():
            dn1[a['S_DATE']] = {a['S_ACTIVITY'] : a['SUM'], "id" : i}
            i += 1
        else:
            dn1[a['S_DATE']][a['S_ACTIVITY']] = a['SUM']

    hs = ROOT.THStack("hs","Completed production jobs and their CPU usage")

    T0 = ROOT.TDatime(2006,01,01,00,00,00)
    X0 = T0.Convert()
    ROOT.gStyle.SetTimeOffset(X0)
    
    T1 = ROOT.TDatime(2012,1,1,00,00,00)
    X1 = T1.Convert() - X0

    T2 = ROOT.TDatime(2013,1,1,00,00,00)
    X2 = T2.Convert(1) - X0

    width = 0.35
    rOff = 0.55
    lOff = 0.15

    h1st = ROOT.TH1F("h1st","test hstack",12,X1,X2)
    h1st.SetFillColor(ROOT.kRed)
    h1st.SetBarWidth(width)
    h1st.SetBarOffset(lOff)
    h1st.SetMarkerStyle(21)
    h1st.SetMarkerColor(ROOT.kRed)

    h2st = ROOT.TH1F("h2st","test hstack",12,X1,X2)
    h2st.SetFillColor(ROOT.kGreen)
    h2st.SetBarWidth(width)
    h2st.SetBarOffset(lOff)
    h2st.SetMarkerStyle(21)
    h2st.SetMarkerColor(ROOT.kGreen)

    h3st = ROOT.TH1F("h3st","test hstack",12,X1,X2)
    h3st.SetFillColor(ROOT.kBlue)
    h3st.SetBarWidth(width)
    h3st.SetBarOffset(lOff)
    h3st.SetMarkerStyle(21)
    h3st.SetMarkerColor(ROOT.kBlue)

    h4st = ROOT.TH1F("h4st","test hstack",12,X1,X2)
    h4st.SetFillColor(ROOT.kOrange)
    h4st.SetBarWidth(width)
    h4st.SetBarOffset(lOff)
    h4st.SetMarkerStyle(21)
    h4st.SetMarkerColor(ROOT.kOrange)

    hs.Add(h1st)
    hs.Add(h4st)
    hs.Add(h3st)
    hs.Add(h2st)

    ah1st = ROOT.TH1F("ah1st","test hstack",12,X1,X2)
    ah1st.SetFillColor(ROOT.kRed)
    ah1st.SetBarWidth(width)
    ah1st.SetBarOffset(rOff)
    ah1st.SetMarkerStyle(21)
    ah1st.SetMarkerColor(ROOT.kRed)

    ah2st = ROOT.TH1F("ah2st","test hstack",12,X1,X2)
    ah2st.SetFillColor(ROOT.kGreen)
    ah2st.SetBarWidth(width)
    ah2st.SetBarOffset(rOff)
    ah2st.SetMarkerStyle(21)
    ah2st.SetMarkerColor(ROOT.kGreen)

    ah3st = ROOT.TH1F("ah3st","test hstack",12,X1,X2)
    ah3st.SetFillColor(ROOT.kBlue)
    ah3st.SetBarWidth(width)
    ah3st.SetBarOffset(rOff)
    ah3st.SetMarkerStyle(21)
    ah3st.SetMarkerColor(ROOT.kBlue)

    ah4st = ROOT.TH1F("ah4st","test hstack",12,X1,X2)
    ah4st.SetFillColor(ROOT.kOrange)
    ah4st.SetBarWidth(width)
    ah4st.SetBarOffset(rOff)
    ah4st.SetMarkerStyle(21)
    ah4st.SetMarkerColor(ROOT.kOrange)

    hs.Add(ah1st)
    hs.Add(ah4st)
    hs.Add(ah3st)
    hs.Add(ah2st)

    leg = ROOT.TLegend(0.125, 0.7, 0.3, 0.875)
    leg.AddEntry(h4st, 'merge', 'f')
    leg.AddEntry(h3st, 'reco', 'f')
    leg.AddEntry(h2st, 'evgen', 'f')
    leg.AddEntry(h1st, 'simul', 'f')
    leg.SetBorderSize(1)

    i = 1
    for da in dn:
        dd = dn[da]
        if dd['id'] == 13: continue
        h1st.SetBinContent(dd['id'], dd['evgen'])
#        print dd['id'], dd['evgen'], 'evgen'
        h2st.SetBinContent(dd['id'], dd['simul'])
#        print dd['id'], dd['simul'], 'simul'
        h3st.SetBinContent(dd['id'], dd['reco'])
#        print dd['id'], dd['reco'], 'reco'
        h4st.SetBinContent(dd['id'], dd['merge'])
#        print dd['id'], dd['merge'], 'merge'
        i += 1
        sss = 0
        for k,v in dd.iteritems():
            sss += v
        print dd, sss
        dn[da]['sum']=sss

    i = 1
    for da in dn1:
        dd = dn1[da]
        if dd['id'] == 13: continue
        ah1st.SetBinContent(dd['id'], dd['evgen'])
#        print dd['id'], dd['evgen'], 'evgen'
        ah2st.SetBinContent(dd['id'], dd['simul'])
#        print dd['id'], dd['simul'], 'simul'
        ah3st.SetBinContent(dd['id'], dd['reco'])
#        print dd['id'], dd['reco'], 'reco'
        ah4st.SetBinContent(dd['id'], dd['merge'])
#        print dd['id'], dd['merge'], 'merge'

        sss = 0
        for k,v in dd.iteritems():
            sss += v
        print dd, sss
        dn1[da]['sum']=sss
        
        i += 1

    maxAHist = 0
    for hist in [ah1st, ah2st, ah3st, ah4st]:
        if hist.GetMaximum() > maxAHist:
            maxAHist = hist.GetMaximum()
    print "new maxAHist: " + str(maxAHist)

    print dn

    mm = 0
    for k,v in dn.iteritems():
        if v['id'] != 13:
            if v['sum'] > mm:
                mm = v['sum']
    print mm

    mm1 = 0
    for k,v in dn1.iteritems():
        if v['id'] != 13:
            if v['sum'] > mm:
                mm1 = v['sum']
    print mm1

    maxHist = 0
    for hist in [h1st, h2st, h3st, h4st]:
        if hist.GetMaximum() > maxHist:
            maxHist = hist.GetMaximum()
    print "new maxHist: " + str(maxHist)

    print mm / mm1

    scale = 1 / float(mm1 / mm)
    scale = 1/(60.0 * 60 * 24)
    ah1st.Scale(scale)

    ah2st.Scale(scale)
    ah3st.Scale(scale)    
    ah4st.Scale(scale)

    c = ROOT.TCanvas("c1", "c1" , 1600, 1600)
    c.cd()
    hs.Draw('b')
    leg.Draw('same')

    hs.GetXaxis().SetTimeDisplay(1)
    hs.GetXaxis().SetLabelSize(0.03)
    hs.GetXaxis().SetTimeFormat("%m.%Y")
    
    hs.GetYaxis().SetTitle("Number of jobs and CPU usage in d")
    hs.GetYaxis().SetLabelSize(0.03)

    c.SaveAs('img/combined.png')

func2()

